Optimal attitude control with two rotation axes

Euler proved that every rotation of a 3-dimensional body can be realized as a sequence of three rotations around two given axes. If we allow sequences of an arbitrary length, such a decomposition will not be unique. In this paper we solve an optimal control problem minimizing the total angle of rotation for such sequences. We determine the list of possible optimal patterns that give a decomposition of an arbitrary rotation. Our results may be applied to the attitude control of a spacecraft with two available axes of rotation.

==> anc/so3_optimal_decomposition.txt <==
> restart;
> with(linalg):
> iq := [0, 1, 0, 0]; jq := [0, 0, 1, 0]; kq := [0, 0, 0, 1]; uq := [1, 0, 0, 0];
                          [0, 1, 0, 0]
                          [0, 0, 1, 0]
                          [0, 0, 0, 1]
                          [1, 0, 0, 0]
;
> # The number of digits must be at least twice the required precision
> # The reason for this is that if we have two great circles on S^3 at a distance epsilon from each other,
> # the distance between the first circle to the projection of the second to the plane of the first may be epsilon^2
> 
> Digits:=30;
                               30
;
> # product of two quaternions
> 
> qprod2:=proc (ax, ay) 
> local az; az := ax; 
> az[1] := ax[1]*ay[1]-ax[2]*ay[2]-ax[3]*ay[3]-ax[4]*ay[4]; 
> az[2] := ax[1]*ay[2]+ax[2]*ay[1]+ax[3]*ay[4]-ax[4]*ay[3]; 
> az[3] := ax[1]*ay[3]-ax[2]*ay[4]+ax[3]*ay[1]+ax[4]*ay[2]; 
> az[4] := ax[1]*ay[4]+ax[2]*ay[3]-ax[3]*ay[2]+ax[4]*ay[1]; 
> return(az); 
> end proc;
proc(ax, ay)  ...  end;
> #product of quaternions in a list [q1,q2,...,qn]
> 
> qprod:=proc (argm) 
> local aw, nnarg, k; 
> aw := [0, 0, 0, 0]; 
> nnarg := nops(argm); 
> if nnarg = 1 then aw := argm[1] end if; 
> if nnarg = 2 then aw := qprod2(argm[1], argm[2]) end if; 
> if 2 < nnarg then aw := qprod2(argm[1], argm[2]); 
>             for k from 3 to nnarg do aw := qprod2(aw, argm[k]) end do 
> end if; 
> return(aw); 
> end proc;
proc(argm)  ...  end;
> # norm of a quaternion
> 
> qnorm:=proc (ag) 
> local anorm; 
> anorm := evalf(sqrt(evalf(ag[1]^2+ag[2]^2+ag[3]^2+ag[4]^2))); 
> return(anorm); 
> end proc;NULL;
proc(ag)  ...  end;
> # renormalizing a quaternion to norm 1
> 
> renorm:=proc (ag) 
> local anorm, af; 
> anorm := evalf(sqrt(ag[1]^2+ag[2]^2+ag[3]^2+ag[4]^2)); 
> af := ag; af[1] := af[1]/anorm; af[2] := af[2]/anorm; af[3] := af[3]/anorm; af[4] := af[4]/anorm; 
> return(af); 
> end proc;
proc(ag)  ...  end;
> 
;
> #generatin a random real number between -1 and 1
> 
> randf := proc () 
> local xx, rr; 
> 
> rr := rand(); 
> 
> while 800000000000 < rr do rr := rand() end do; 
> xx := rr*1.0/400000000000-1.0; 
> return xx 
> 
> end proc;
proc()  ...  end;
> 
;
> #generating a random quaternion
> #with a uniform distribution on S^3
> 
> randm := proc () 
> local ra, rb, rc, rd, rdis; 
> 
> ra := randf(); rb := randf(); rc := randf(); rd := randf(); 
> rdis := sqrt(ra^2+rb^2+rc^2+rd^2); 
> 
> while .99 < rdis or rdis < .1 do 
> 
>     ra := randf(); rb := randf(); rc := randf(); rd := randf(); 
>     rdis := sqrt(ra^2+rb^2+rc^2+rd^2) 
> 
> end do; 
> 
> ra := ra/rdis; rb := rb/rdis; rc := rc/rdis; rd := rd/rdis; 
> return [ra, rb, rc, rd]; 
> 
> end proc;
proc()  ...  end;
> 
;
> # computing the exponential of a quternion with a zero constant term
> 
> expp:=proc(b)
>  local a, c, t,s,i;
>  c:=b;
>  c[1]:=0;
>  t:=sqrt(c[2]^2+c[3]^2+c[4]^2);
>  if (t < 0.01) then
>     a:=[1,0,0,0]; s:=a;
>     for i from 1 to 10 do
>         s:=qprod2(s/i, c);
>         a:=a+s;
>     end do;
>    else
>   c:=b/t;
>   a:=[cos(t),0,0,0]+sin(t)*c;
>  end if;
>  return a;
> end proc;
proc(b)  ...  end;
> qinv:=proc(b)
>   local c;
>   c:=[0,0,0,0];
>   c[1]:=b[1]; c[2]:=-b[2]; c[3]:=-b[3]; c[4]:=-b[4];
>   return c;
> end proc;
proc(b)  ...  end;
> qdist:=proc(g,h)
> return arccos(min(abs(evalf(g[1]*h[1]+g[2]*h[2]+g[3]*h[3]+g[4]*h[4])),1.0));
> end proc;
> 

proc(g, h)  ...  end;
> 
;
> #procedure for finding closest points on two great circles in S^3
> #if the distance between the circles is greater than rad, it returns 0
> 
> dcirc := proc(u1, u2, v1, v2, rad, kapu, kapv)
> 
> #here: u1, u2 - orthonormal basis of the first  circle, with u1 corresponding to t=0 and u2 corresp. to t=Pi/2
> #      v1, v2 - orthonormal basis of the second circle, with u1 corresponding to t=0 and u2 corresp. to t=Pi/2
> #      rad is the radius of the segment, which says how far one of the circles can move
> #      kapu, kapv are the weights for the circles, used to calculate the estimate from below
> 
> local p1, p2, A, i;
> local ee, eedom, evalue, smvalue, ee1, ee2, eesm, evector;
> local tu, tv, vv, mc;
> 
> # project the first circle to the second
> # projection of u1 is p1 = [p11, p12], projection of u2 is [p21, p22]. These are in {v1,v2} basis
> 
> p1 := [dotprod(u1, v1), dotprod(u1, v2)];
> p2 := [dotprod(u2, v1), dotprod(u2, v2)];
> 
> # form the symmetric matrix of the quadratic form |x*p1 + y*p2|^2
> A:= [[dotprod(p1,p1), dotprod(p1,p2)], [dotprod(p1,p2), dotprod(p2,p2)]];
> 
> # compute eigenvalues of A (real non-negative, less or equal to 1)
> # the larger eigenvector gives the closest pair of points, and eigenvalue gives the square of cosine of the distance (in radians)
> 
> ee:=[eigenvectors(A)];
> 
> # check if the eigenvalue has multiplicity 2
> 
> if (nops(ee) = 1) then
> 
>     eedom:=ee[1];
>     evalue:=eedom[1];
>     evector:=[1,0];
>     smvalue:=evalue;
> 
>   else
> 
>     ee1:=ee[1];
>     ee2:=ee[2];
> 
>     # pick the dominant eigenvalue/eigenvector
>     # Note: the dominant eigenvalue is the *square* of the cosine of minimal distance in radians
> 
>     if (ee1[1] > ee2[1]) then eedom:=ee1; eesm:=ee2; else eedom:=ee2; eesm:=ee1; end if;
> 
>     evalue:=eedom[1];
>     evector:=op(eedom[3]);
>     smvalue:=eesm[1];
> 
> end if;
> 
> # check whether the circles are close enough
> 
> if (evalue < cos(rad)^2) then
> 
> #the circles are too far apart
>   return(0);
> 
> else
> 
>    tu:=0; tv:=0; 
> 
> #take the dominant eigenvector
>   
>   if (evector[2] < 0) then evector[1]:=-evector[1]; evector[2]:=-evector[2]; end if;
>   evector[1]:=evector[1]/sqrt(evector[1]^2 + evector[2]^2);
>   evector[2]:=evector[2]/sqrt(evector[1]^2 + evector[2]^2);
> 
>   tu:=arccos(evector[1]);
> 
>   # find the eigenvector in v-basis
> 
>   vv:=evector[1]*p1 + evector[2]*p2;
>   if (vv[2] < 0) then vv := -vv; end if;
> 
>   vv[1]:=vv[1]/sqrt(vv[1]^2 + vv[2]^2); vv[2]:=vv[2]/sqrt(vv[1]^2 + vv[2]^2); 
> 
>   tv:=arccos(vv[1]);
> 
>   mc:=kapu*tu + kapv*tv;
>  
> return( [tu, tv, mc]);
> 
> end if;
> end proc;
> 

proc(u1, u2, v1, v2, rad, kapu, kapv)  ...  end;
> lindec:=proc(g,lis)
> # g is the quaternion to be factored
> # we identify g and -g, so that we deal with SO(3) and not SU(2)
> # lis is the list of decomposition patterns
> # each pattern is a list of triples [x,w,p,f], where x is an element of the Lie algebra,
> # w is the cost weight of time for non-normalized x, 
> # if f=0 then p is the constant time parameter
> # if f= 1, 2, 3 then it refers to the free time parameter (1, 2 or 3),
> # if f = 4, it referes to time t4, linked to t2 by tan(t4) = kappa * tan(t2)
> # in which case p = 0 represents the free parameter itself
> # The number of free time parameters should be 3.
> # we assume that all time parameters are positive
> # negative time parameters are handled by adding another pattern
> # we rewrite equation as g * C3(-t3) = C1(t1) * etc
> # run the segment [0,Pi] over the values of t2
> # and compute the distances between great circles g * C3(-t3) and C1(t1) * etc(t2)
> # Precision is of order 2^(-Niter)
> # Note that the number of Digits used in calculation should be at least twice the precision: 10^(-Digits/2) < 2^(-Niter)
> # This code is not optimized for running time
> # Output is a list [ [t1,t2,t3], optimal pattern, optimal cost, [g] ]
> 
> 
>  local  gg,  ii, jj, ic, jp, t, len, h,  dism, dist, Niter,  pat, hm, t1min, t2min, t3min,  hr, cost, costm, patm, clist, nlist, prsn, side, lev, vert, diag, im, tt, xx, ww, nx, pp, ff, fflag, block, mcost, u, nu, udist,block1,block3, xx1, xx3, ww1, ww3, pp1, pp3, ff1, ff3, gap;
>  global kappa;
> 
>  # Number of iterations
>  Niter:=27;
> 
>  t1min:=0; t2min:=0; t3min:=0; costm:=1000; hm:=[1,0,0,0]; patm:=[]; im:=0;
>  t:=[0,0,0,0];
> 
>  gg:=renorm(g);
> 
>  for ii from 1 to nops(lis) do
>         pat:=lis[ii];
>         len:=nops(pat);
>         if (len < 3) then print("Warning: length of pattern is less than 3"); end if;
>               
> 
> #create the first batch of segments; clist is a list of segments
> #each square is identified by its center t2
> #and half-side
> clist:=[evalf(Pi/16),evalf(3*Pi/16),evalf(5*Pi/16),evalf(7*Pi/16)];
> side:=evalf(Pi/16);
> 
> 
> # iterate the levels
> 
> for lev from 1 to Niter do
> 
> # set up the new list
>    nlist:=[]; 
> 
> # go over the list of segments
> 
>    for ic from 1 to nops(clist) do
> 
>      vert:=clist[ic];
>      t[1]:=0; t[2]:=vert; t[3]:=0;
>      t[4]:=arctan(kappa*tan(t[2]));
> 
> # compute the group element corresponding to the closest point(s) on great circles and its cost
>       h:=[1.0, 0, 0, 0];
>       cost:=0;
>       diag:=0;   #upper estimate for the distance from the center of the square to its boundary 
> 
>  
>       for jp from 2 to len-1 do
>           block := pat[jp];
>           xx := block[1];
>           ww := block[2];
>           pp := block[3];
>           ff := block[4];
>          
>           # check if the element has fixed time
>           if (ff = 0) then
> 
>             # pp is time 
>             h:=qprod([h, expp(pp*xx)]);
>             cost:=cost+pp*ww;
> 
>            else
>              
>              # ff =  2 or 4;  ff = 1, 3 are not included as these are parameters in great circles
>              nx := qnorm(xx);
>           
>              # renormalize x and cost
>              xx:=(1/nx)*xx;
>              ww:=(1/nx)*ww;   
> 
>              h:=qprod([h, expp(t[ff]*xx)]);
>              
>              if (ff=4) then 
>                cost:=cost+t[4]*ww;
>                diag:=diag+max(t[4]-arctan(kappa*tan(t[2]-side)),arctan(kappa*tan(t[2]+side))-t[4]);
>               else
>                 cost:=cost + t[ff]*ww;
>                 diag:=diag + side;
>              end if;
>  
>           end if;
>       end do;
> 
> # we computed partial (middle) product, and partial cost
> # now we need to find closest points on great circles g * C3(-t3) and C1(t1) * etc(t2)
> 
>        block1 := pat[1]; #first generator, ff=1
>        xx1 := block1[1];  #generator
>        ww1 := block1[2];  #weight
>        pp1 := block1[3];  #time when fixed
>        ff1 := block1[4];
> 
>        block3 := pat[len]; #last generator, ff=3
>        xx3 := block3[1];
>        ww3 := block3[2];
>        pp3 := block3[3];
>        ff3 := block3[4];
> 
>        gap:=dcirc(h, qprod([xx1, h]), gg, qprod([gg, -xx3]), diag, ww1, ww3);
>        
>        # now we analyse
> 
>       if (nops(gap) > 1) then 
> 
>        if (lev < Niter) then
> 
>           # we need to split the segment if circles are close enough to each other
> 
>              nlist:= [op(nlist), vert - side/2, vert + side/2];
>  
>         else
> 
>            # now we are at the last level and distances should be small
> 
>              t[1]:=gap[1];
>              t[3]:=gap[2];
>              cost:=cost + gap[3];
> 
>              if (  cost < costm ) then
>                # record the vertex 
>                t1min:=t[1]; t2min:=t[2]; t3min:=t[3]; costm:=cost; patm:=pat; im:=ii;
>              end if;
> 
>          end if;
> 
>        end if;
>      end do;
> 
>       side:=side/2;
>       clist:=nlist;
>      
>    end do;
> 
> end do;
> 
> if (costm > 100) then
>      print( `Decomposition not found for`, gg);
> end if;
> 
> return ([[t1min, t2min, t3min], im, costm, gg]);
> 
> end proc;          
> 

proc(g, lis)  ...  end;
> 
;
> # setting up generators with xq = iq and yq = cos(alpha)*iq + sin(alpha)*jq
> # this also sets up Wplus (wqp), Wminus (wqm), various weights 
> # and sets up the list of patterns that will be checked
> # we assume cvalue = cos(alpha) >= 0
> 
> initgen := proc (kvalue, cvalue) 
> global cs, sn, xq, yq, kappa, sx, sy, wqp, wqm, kqp, kqm, LLL; 
> 
> cs := cvalue; 
> sn := sqrt(-cs^2+1); 
> xq := evalf(iq); 
> yq := evalf(cs*iq+jq*sn); 
> kappa := kvalue; 
> sx := evalf((1/2)*arccos((cs-kappa)/(cs+kappa))); 
> sy := evalf((1/2)*arccos(-(-cs*kappa+1)/(cs*kappa+1))); 
> wqp := (cs*kappa+1)*xq-(cs+kappa)*yq; 
> wqm := (-cs*kappa+1)*xq+(kappa-cs)*yq; 
> kqp := 2*cs*kappa+kappa^2+1; 
> if cs < kappa then kqm := -2*cs*kappa+kappa^2+1 else kqm := -kappa^2+1 end if; 
> 
> # List of patterns in which we try to try factorizations
> # Format of a pattern - a list of factors
> # Each factor is a list of 4 components: 
> # [generator, weight, time, type]
> # generator: a quaternion without a constant term,
> # the corresponding factor in a decomposition will be exp(t*generator)
> # weight is the weight/cost of the generator
> # type assumes values 1,2,3,4,0
> # if type = 1 this is the first factor in the decomposition, corresponds to t1 to be determined
> # if type = 3 this is the  last factor in the decomposition, corresponds to t3 to be determined
> # if type = 2 this is the middle factor in the decomposition corresponding to t2 to be determined
> # if type = 4 this is the middle factor corresponding to parameter t2prime,
> # which is bound to a free paprameter t2 via the relation
> # tan(t2prime) = kappa*tan(t2)
> # if type = 0, this is a constant factor with a predetermined value time, 
> # which is sx or sy, depending on the generator
> # if type = 1,2,3,4 then time parameter is not used and assigned value 0
> #
> 
> LLL:=[[[xq,1,0,1],[wqm,kqm,0,2],[xq,1,0,3]],      #1     
> [[xq,1,0,1],[wqm,kqm,0,2],[yq,kappa,0,3]],        #2
> [[yq,kappa,0,1],[wqm,kqm,0,2],[xq,1,0,3]],        #3
> [[yq,kappa,0,1],[wqm,kqm,0,2],[yq,kappa,0,3]],    #4
> [[xq,1,0,1],[wqp,kqp,0,2],[xq,1,0,3]],            #5
> [[xq,1,0,1],[wqp,kqp,0,2],[-yq,kappa,0,3]],       #6
> [[-yq,kappa,0,1],[wqp,kqp,0,2],[xq,1,0,3]],       #7
> [[-yq,kappa,0,1],[wqp,kqp,0,2],[-yq,kappa,0,3]],  #8
> [[-xq,1,0,1],[-wqp,kqp,0,2],[-xq,1,0,3]],         #9
> [[-xq,1,0,1],[-wqp,kqp,0,2],[yq,kappa,0,3]],      #10
> [[yq,kappa,0,1],[-wqp,kqp,0,2],[-xq,1,0,3]],      #11
> [[yq,kappa,0,1],[-wqp,kqp,0,2],[yq,kappa,0,3]],   #12
> [[-xq,1,0,1],[-wqm,kqm,0,2],[-xq,1,0,3]],         #13
> [[-xq,1,0,1],[-wqm,kqm,0,2],[-yq,kappa,0,3]],     #14
> [[-yq,kappa,0,1],[-wqm,kqm,0,2],[-xq,1,0,3]],     #15
> [[-yq,kappa,0,1],[-wqm,kqm,0,2],[-yq,kappa,0,3]], #16
> 
> [[xq,1,0,1],[yq,kappa,0,2],[-xq,1,0,3]],       #17       
> [[xq,1,0,1],[-yq,kappa,0,2],[-xq,1,0,3]],      #18
> [[-xq,1,0,1],[yq,kappa,0,2],[xq,1,0,3]],       #19
> [[-xq,1,0,1],[-yq,kappa,0,2],[xq,1,0,3]],      #20
> [[yq,kappa,0,1],[xq,1,0,2],[-yq,kappa,0,3]],       #21
> [[-yq,kappa,0,1],[xq,1,0,2],[yq,kappa,0,3]],       #22
> [[yq,kappa,0,1],[-xq,1,0,2],[-yq,kappa,0,3]],      #23
> [[-yq,kappa,0,1],[-xq,1,0,2],[yq,kappa,0,3]],      #24
> 
> [[xq,1,0,1],[yq,kappa,0,2],[-xq,1,0,4],[-yq,kappa,0,3]],   #25
> [[xq,1,0,1],[-yq,kappa,0,2],[-xq,1,0,4],[yq,kappa,0,3]],   #26 
> [[-xq,1,0,1],[yq,kappa,0,2],[xq,1,0,4],[-yq,kappa,0,3]],   #27
> [[-xq,1,0,1],[-yq,kappa,0,2],[xq,1,0,4],[yq,kappa,0,3]],   #28
> [[yq,kappa,0,1],[xq,1,0,4],[-yq,kappa,0,2],[-xq,1,0,3]],   #29
> [[yq,kappa,0,1],[-xq,1,0,4],[-yq,kappa,0,2],[xq,1,0,3]],   #30
> [[-yq,kappa,0,1],[xq,1,0,4],[yq,kappa,0,2],[-xq,1,0,3]],   #31
> [[-yq,kappa,0,1],[-xq,1,0,4],[yq,kappa,0,2],[xq,1,0,3]],   #32
> 
> [[xq,1,0,1],[wqp,kqp,0,2],[xq,1,sx,0],[yq,kappa,0,3]],         #33
> [[-yq,kappa,0,1],[wqp,kqp,0,2],[xq,1,sx,0],[yq,kappa,0,3]],    #34
> [[xq,1,0,1],[wqp,kqp,0,2],[-yq,kappa,sy,0],[-xq,1,0,3]],       #35
> [[-yq,kappa,0,1],[wqp,kqp,0,2],[-yq,kappa,sy,0],[-xq,1,0,3]],  #36
> [[-xq,1,0,1],[-wqp,kqp,0,2],[-xq,1,sx,0],[-yq,kappa,0,3]],     #37
> [[yq,kappa,0,1],[-wqp,kqp,0,2],[-xq,1,sx,0],[-yq,kappa,0,3]],  #38
> [[-xq,1,0,1],[-wqp,kqp,0,2],[yq,kappa,sy,0],[xq,1,0,3]],       #39
> [[yq,kappa,0,1],[-wqp,kqp,0,2],[yq,kappa,sy,0],[xq,1,0,3]],    #40
> 
> [[yq,kappa,0,1],[xq,1,sx,0],[wqp,kqp,0,2],[xq,1,0,3]],         #41
> [[yq,kappa,0,1],[xq,1,sx,0],[wqp,kqp,0,2],[-yq,kappa,0,3]],    #42
> [[-xq,1,0,1],[-yq,kappa,sy,0],[wqp,kqp,0,2],[xq,1,0,3]],       #43
> [[-xq,1,0,1],[-yq,kappa,sy,0],[wqp,kqp,0,2],[-yq,kappa,0,3]],  #44
> [[-yq,kappa,0,1],[-xq,1,sx,0],[-wqp,kqp,0,2],[-xq,1,0,3]],     #45
> [[-yq,kappa,0,1],[-xq,1,sx,0],[-wqp,kqp,0,2],[yq,kappa,0,3]],  #46
> [[xq,1,0,1],[yq,kappa,sy,0],[-wqp,kqp,0,2],[-xq,1,0,3]],       #47
> [[xq,1,0,1],[yq,kappa,sy,0],[-wqp,kqp,0,2],[yq,kappa,0,3]],    #48
> 
> [[yq,kappa,0,1],[xq,1,sx,0],[wqp,kqp,0,2],[-yq,kappa,sy,0],[-xq,1,0,3]],     #49
> [[-xq,1,0,1],[-yq,kappa,sy,0],[wqp,kqp,0,2],[xq,1,sx,0],[yq,kappa,0,3]],     #50
> [[yq,kappa,0,1],[xq,1,sx,0],[wqp,kqp,0,2],[xq,1,sx,0],[yq,kappa,0,3]],       #51 
> [[-xq,1,0,1],[-yq,kappa,sy,0],[wqp,kqp,0,2],[-yq,kappa,sy,0],[-xq,1,0,3]],   #52 
> [[-yq,kappa,0,1],[-xq,1,sx,0],[-wqp,kqp,0,2],[yq,kappa,sy,0],[xq,1,0,3]],    #53
> [[xq,1,0,1],[yq,kappa,sy,0],[-wqp,kqp,0,2],[-xq,1,sx,0],[-yq,kappa,0,3]],    #54
> [[-yq,kappa,0,1],[-xq,1,sx,0],[-wqp,kqp,0,2],[-xq,1,sx,0],[-yq,kappa,0,3]],  #55 
> [[xq,1,0,1],[yq,kappa,sy,0],[-wqp,kqp,0,2],[yq,kappa,sy,0],[xq,1,0,3]],      #56 
> 
> [[yq,kappa,0,1],[xq,1,0,2],[yq,kappa,0,3]],         #57 
> [[-yq,kappa,0,1],[-xq,1,0,2],[-yq,kappa,0,3]]       #58 
> ]:
> 
> # Note: patterns 52 and 56 are NEVER optimal
> #
> # if cs = cos(alpha) = 0, patterns 33-58 are not optimal
> #
> # if cs > kappa, patterns 1-4 and 13-16 are not optimal
> #
> # if cs < kappa, but (cs - kappa + cs*kappa^2 + 3*cs^2*kappa) > 0 then patterns 51,55,57,58 are not optimal
> #
> # if (cs - kappa + cs*kappa^2 + 3*cs^2*kappa) < 0 then patterns 49-58 are not optimal
> 
> end proc;
proc(kvalue, cvalue)  ...  end;
> 
;
> # older version of the decomposition procedure
> # this one has some elements of optimization, so
> # sometimes may be faster
> 
> sqdec:=proc(g,lis)
> # lis is the list of decomposition patterns
> # each pattern is a list of triples [x,w,p,f], where x is an element of the Lie algebra,
> # w is the cost weight of time for non-normalized x, 
> # if f=0 then p is the constant time parameter
> # if f= 1, 2, 3 then it refers to the free time parameter (1, 2 or 3),
> # if f = 4, it referes to time t4, linked to t2 by tan(t4) = kappa * tan(t2)
> # in which case p = 0 represents the free parameter itself
> # The number of free time parameters should be 3.
> # we assume that all time parameters are positive
> # negative time parameters are handled by adding another pattern
> # we rewrite equation as C3(-t3) = g^(-1) * C1(t1) * etc
> # run the grid over the values of t1 and t2
> # and estimate the distance to the circle C3(t)
> 
>  local  gg,  ii, jj, ic, jp, t, len, h,  dism, dist, Niter,  pat, hm, t1min, t2min, t3min,  hr, cost, costm, patm, clist, nlist, prsn, side, lev, vert, diag, im, tt, xx, ww, nx, pp, ff, fflag, block, mcost, u, nu, udist;
>  global kappa;
> 
>  Niter:=26;
>  t1min:=0; t2min:=0; costm:=1000; hm:=[1,0,0,0]; patm:=[]; im:=0;
>  t:=[0,0,0,0];
> 
>  gg:=renorm(g);
> 
>  for ii from 1 to nops(lis) do
> 
>         pat:=lis[ii];
>         len:=nops(pat);
>         if (len < 3) then print("Warning: length of pattern is less than 3"); end if;
>               
> 
> #create the first square; clist is a list of squares
> #each square is identified by its center [t1,t2]
> #and half-side
> clist:=[[evalf(Pi/4),evalf(Pi/4)]];
> side:=evalf(Pi/4);
> 
> 
> # iterate the levels
> 
> for lev from 1 to Niter do
> 
> # set up the new list
>    nlist:=[]; 
> 
> # go over the list of cubes
> 
>    for ic from 1 to nops(clist) do
> 
>      vert:=clist[ic];
>      t[1]:=vert[1]; t[2]:=vert[2]; t[3]:=0;
>      t[4]:=arctan(kappa*tan(t[2]));
> 
> # compute the group element corresponding to the lowest vertex and its cost
>       h:=qinv(gg);
>       cost:=0;
>       mcost:=0;  #lower estimate for cost in square
>       diag:=0;   #upper estimate for the distance from the center of the square to its boundary 
> 
>  
>       for jp from 1 to len-1 do
>           block := pat[jp];
>           xx := block[1];
>           ww := block[2];
>           pp := block[3];
>           ff := block[4];
>          
>           # check if the element has fixed time
>           if (ff = 0) then
> 
>             # pp is time 
>             h:=qprod([h, expp(pp*xx)]);
>             cost:=cost+pp*ww;
>             mcost:=mcost+pp*ww;
> 
>            else
>              
>              # ff = 1, 2 or 4;  ff = 3 is not included as it is moved to the other side
>              nx := qnorm(xx);
>           
>              # renormalize x and cost
>              xx:=(1/nx)*xx;
>              ww:=(1/nx)*ww;   
> 
>              h:=qprod([h, expp(t[ff]*xx)]);
>              
>              if (ff=4) then 
>                cost:=cost+t[4]*ww;
>                mcost:=mcost+arctan(kappa*tan(t[2]-side))*ww;
>                diag:=diag+max(t[4]-arctan(kappa*tan(t[2]-side)),arctan(kappa*tan(t[2]+side))-t[4]);
>               else
>                 cost:=cost + t[ff]*ww;
>                 mcost:=mcost+(t[ff]-side)*ww;
>                 diag:=diag + side;
>              end if;
>  
>           end if;
>       end do;
> 
> # we computed partial product, including g^(-1) and partial cost
> # now we need to project to the circle of C3 
> 
>        block := pat[len]; #last generator, ff=3
>        xx := block[1];
>        ww := block[2];
>        pp := block[3];
>        ff := block[4];
> 
>        h:=qinv(h);  # so that t3 is positive
>        u:=[0,0];
>        u[1]:=h[1]; u[2]:=h[2]*xx[2]+h[3]*xx[3]+h[4]*xx[4];
>        if (u[2] < 0) then u[1]:=-u[1]; u[2]:=-u[2]; end if;
>        nu:=sqrt(u[1]^2 + u[2]^2);
>        udist:=arccos(nu);               # this is the distance to the circle
>        if (nu > 0.000001) then t[3]:=arccos(u[1]/nu); end if;
>        if (t[3] + 2*diag < evalf(Pi)) then
>          mcost:=mcost + max( 0, t[3] - 2*diag)*ww; #Should me more careful, when t[3] is close to Pi!
>        end if;
>        cost:=cost + t[3]*ww;
>        
>        # now we analyse
> 
>        if (lev < Niter) then
> 
>           # we need to split the square if (mcost < costm) and (udist < diag)
> 
>           if ( (mcost < costm) and (udist < diag) ) then
> 
>              nlist:= [op(nlist), [t[1] - (side/2), t[2] - (side/2)], [t[1] - (side/2), t[2] + (side/2)], [t[1] + (side/2), t[2] - (side/2)], [t[1] + (side/2), t[2] + (side/2)]];
> 
>           end if;
>  
>         else
> 
>            # now we are at the last level and distances should be small
> 
>              if ( (udist < diag) and (udist < 0.001) and (cost < costm) ) then
>                # record the vertex 
>                t1min:=t[1]; t2min:=t[2]; t3min:=t[3]; costm:=cost; patm:=pat; im:=ii;
>              end if;
> 
>          end if;
> 
>        
>      end do;
> 
>       side:=side/2;
>       clist:=nlist;
>      
>    end do;
> 
> end do;
> 
> if (costm > 100) then
>      print( `Decomposition not found for`, gg);
> end if;
> 
> return ([[t1min, t2min, t3min], im, costm, gg]);
> 
> end proc;          

proc(g, lis)  ...  end;
> # exact optimal decomposition function
> # for the special case xq=i, yq=j and kappa=1
> # in the fundamental domain [a,x,y,z] with a>0, x>0, y>0, z>0, x>y
> 
> prosto:=proc(g)       #this is the explicit function for xq=i, yq=j and kappa=1
> local a, x, y, z, t, t1, t2, t3, pat, lispat;
> 
> a:=g[1]; x:=g[2]; y:=g[3]; z:=g[4];
> t:=[0,0,0]; pat:="NULL"; lispat:=[];
> 
> if ( (a<0) or (x<0) or (y<0) or (z<0) or (x<y) ) then
>     print("Outside of the fundamental domain");
>   else
> 
>     #we are in fundamental domain
> 
>        if ( (a+z)*z <= (x-y)*y ) then
>           pat:=1;  #"XWmX";
>           t2:=arcsin(sqrt(2*(y^2+z^2)));
>           t1:=arccos( ( (a*z+x*y) + evalf( sqrt(2)) * (a*y - x*z)* cot(t2) )/ (a^2 + x^2) )/2; 
>           t3:=arccos( ( (-a*z+x*y) + evalf( sqrt(2)) * (a*y + x*z)* cot(t2) )/ (a^2 + x^2) )/2;
>           t:=[t1, t2, t3];
>           lispat:=[op(lispat), [t,pat] ];
>        end if;
> 
>        if ( (a*z <= x*y) and ( (a+z)*z >= (x-y)*y ) ) then
>           pat:=2;   #"XWmY";
>           t2:=arcsin(sqrt(2*(x*y-a*z)));
>           t1:=arccos( ( (a^2 - x^2 + y^2 - z^2) + 2*evalf(sqrt(2))*(a*x+y*z)*tan(t2) )/( (a-z)^2 + (x+y)^2 ) )/2;
>           t3:=arccos( ( (a^2 + x^2 - y^2 - z^2) + 2*evalf(sqrt(2))*(a*y+x*z)*tan(t2) )/( (a-z)^2 + (x+y)^2 ) )/2;
>           t:=[t1, t2, t3];
>           lispat:=[op(lispat), [t,pat] ];
>        end if;
> 
>        if ( (a*z >= x*y) and (a >= z) and (2*(a^2+y^2)*(x^2+z^2) <= (a*z + x*y) ) ) then
>           pat:=31;   #"yXYx";
>           t2:=arcsin(sqrt(2*(a*z+x*y)))/2;
>           t1:=arccos( ((a^2-y^2+x^2-z^2)+ 2*(a*y-z*x)*sin(2*t2))/( ( (x+y)^2 + (a+z)^2) * cos(2*t2)) )/2;
>           t3:=arccos( ((a^2+y^2-x^2-z^2)+ 2*(a*x-z*y)*sin(2*t2))/( ( (x+y)^2 + (a+z)^2) * cos(2*t2)) )/2;
>           t:=[t1, t2, t3];
>           lispat:=[op(lispat), [t,pat] ];
>        end if;
> 
>         if ( (a*z >= x*y) and ((a <= z) or (2*(a^2+y^2)*(x^2+z^2) >= (a*z + x*y) ) ) ) then
>           pat:=22;   #"yXY";
>           t1:=arccos( (a*x + y*z) / sqrt( (x^2+ z^2)*(a^2+y^2)) )/2;
>           t2:=arcsin( sqrt( x^2 + z^2));
>           t3:=arccos( (a*x - y*z) / sqrt( (x^2+ z^2)*(a^2+y^2)) )/2;
>           t:=[t1, t2, t3];
>           lispat:=[op(lispat), [t,pat] ];
>        end if;
> 
>     end if;
> 
>     return(lispat);
> 
> end proc;

proc(g)  ...  end;
> 
;
> 
;
> #initialize the generators and the list of patterns to be checked
> 
> initgen(0.85, 0.6):

> #kappa and cos(alpha)
> kappa; cs;
                              0.85
                              0.6
;
> #generators
> xq; yq;
                        [0., 1., 0., 0.]
              [0., 0.6, 0.8000000000000000000, 0.]
;
> g:=randm();
             [0.902318832562627381056879525013, 

               0.297289526030691969647299398206, 

               -0.0311410868202736941489691910198, 

               0.310596031569812415775980811112]
;
> lindec(g, LLL);
           [[0.524202462683387857655754605545, 

             0.527685643036541500559919277259, 

             0.356268091107014429816365390176], 22, 

             1.27608561375838344491122127362, 

             [0.902318832562627381056879525013, 

             0.297289526030691969647299398206, 

             -0.0311410868202736941489691910198, 

             0.310596031569812415775980811112]]
;
> 
;
> 
;

